Unveiling Memorization in Code Models

The availability of large-scale datasets, advanced architectures, and powerful computational resources have led to effective code models that automate diverse software engineering activities. The datasets usually consist of billions of lines of code from both open-source and private repositories. A code model memorizes and produces source code verbatim, which potentially contains vulnerabilities, sensitive information, or code with strict licenses, leading to potential security and privacy issues. This paper investigates an important problem: to what extent do code models memorize their training data? We conduct an empirical study to explore memorization in large pre-trained code models. Our study highlights that simply extracting 20,000 outputs (each having 512 tokens) from a code model can produce over 40,125 code snippets that are memorized from the training data. To provide a better understanding, we build a taxonomy of memorized contents with 3 categories and 14 subcategories. The results show that the prompts sent to the code models affect the distribution of memorized contents. We identify several key factors of memorization. Specifically, given the same architecture, larger models suffer more from memorization problems. A code model produces more memorization when it is allowed to generate longer outputs. We also find a strong positive correlation between the number of an output's occurrences in the training data and that in the generated outputs, which indicates that a potential way to reduce memorization is to remove duplicates in the training data. We then identify effective metrics that infer whether an output contains memorization accurately. We also make suggestions to deal with memorization.

==> Scripts/pii.py <==
'''Scripts to analyze PPI'''
import os
import json
import ipaddress

def filter_local_ips(ip):
    """
    Filters out local IP addresses from a list of IP addresses.
    """

    ip_addr = ipaddress.ip_address(ip)

    return ip_addr.is_private


def analyze_pii(log_path):
    print('-'*50)
    print(log_path)
    with open(log_path, 'r') as f:
        # Load the JSON data into a Python dictionary
        data = json.load(f)

    # process ip data
    # create a new dictionary to store filtered data
    ip_data = {k: value for k, value in data.items() 
                    if value['tag'] == 'IP_ADDRESS'
                    and not filter_local_ips(k)
                    and value['count'] > 0}

    print(f'Number of IP addresses: {len(ip_data)}')

    # process emails
    email_data = {k: value for k, value in data.items()
                    if value['tag'] == 'EMAIL'
                    and 'example' not in k
                    and value['count'] > 0}

    print(f'Number of emails: {len(email_data)}')

    # process the KEY
    key_data = {k: value for k, value in data.items()
                    if value['tag'] == 'KEY'
                    and value['count'] > 0}

    print(f'Number of keys: {len(key_data)}')
    print('-'*50)


    

if __name__ == '__main__':
    log_path = './Scripts/sensitive-result-results-base-512-nonprompt-all-merged.json'
    
    analyze_pii(log_path)

    log_path = './Scripts/sensitive_result_results_base_512_promptConditional_all_merged_ffff.json'
    
    analyze_pii(log_path)



==> Scripts/temperature.py <==
import numpy as np
import matplotlib.pyplot as plt

def softmax(x, temperature=1):
    e_x = np.exp(x / temperature)
    return e_x / e_x.sum()

# Define an arbitrary distribution
distribution = np.array([0.1, 0.4, 0.2, 0.15, 0.15])

# Apply softmax with different temperature values
low_temperature = 0.1
high_temperature = 1

low_temp_distribution = softmax(distribution, low_temperature)
high_temp_distribution = softmax(distribution, high_temperature)

# Set up the figure
fig, ax = plt.subplots(figsize=(8, 6))
x = np.arange(len(distribution))

# Plot the distributions
ax.bar(x-0.2, low_temp_distribution, width=0.4, label=f'Temperature={2}', color='g')
ax.bar(x+0.2, high_temp_distribution, width=0.4, label=f'Temperature={0.1}', color='r')

# Add axis labels, title, and legend
ax.set_xlabel('Categories', fontsize=16)
ax.set_ylabel('Probabilities', fontsize=16)
ax.set_title('Effect of Temperature on Probability Distribution', fontsize=20)
ax.set_xticks(x)
ax.legend(fontsize=14)

# Set the font size for the tick labels
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)

# Show the plot

plt.savefig('./Figures/temperature.pdf')


==> Scripts/visualization.py <==
import matplotlib.pyplot as plt
import json
import numpy as np
import scipy.stats as stats
from matplotlib.ticker import ScalarFormatter

plt.rcParams['font.family'] = 'Times New Roman'

def vary_k():
    # Data
    sizes = ['small', 'regular']
    values = [[16540, 16966, 16767, 15305], [25708, 26420, 25535, 24970]]
    # Set the font size for the labels and title
    plt.rcParams.update({'font.size': 14})

    # Create a new figure and set its size
    fig, ax = plt.subplots(figsize=(10, 6))

    # Plot the data with thicker lines and markers
    for i in range(len(sizes)):
        plt.plot([5, 10, 20, 40], values[i], linewidth=4, marker='o', markersize=8, label=sizes[i])

    # Add gridlines and style them as dashed lines
    plt.grid(linestyle='--')

    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20, rotation=60, ha='right')

    # Set axis labels and title
    plt.xlabel('k values', fontsize=28, fontweight='bold', fontdict={'family': 'Times New Roman'})
    plt.ylabel('Number of memorization', fontsize=28, fontweight='bold', fontdict={'family': 'Times New Roman'})

    # Add legend
    plt.legend(fontsize=20)
    # Show the plot
    plt.savefig('./Figures/vary-k.pdf', bbox_inches='tight', pad_inches=0)

def vary_sample_number():
    data = '''
200000	97565	97565
400000	150072	52507
600000	190879	40807
800000	225030	34151
1000000	255510	30480
1200000	282594	27084
1400000	307769	25175
1600000	330965	23196
1800000	352396	21431
2000000	372374	19978
2200000	391265	18891
2400000	409578	18313
2600000	427170	17592
2800000	443865	16695
3000000	459616	15751
3200000	474906	15290
3400000	489938	15032
3600000	504487	14549
3800000	518234	13747
4000000	531675	13441
4200000	544510	12835
4400000	557067	12557
4600000	569349	12282
4800000	581514	12165
5000000	593377	11863
5200000	604694	11317
5400000	616021	11327
5600000	627152	11131
5800000	637874	10722
6000000	648453	10579
6200000	658711	10258
6400000	668977	10266
6600000	678723	9746
6800000	688732	10009
7000000	698451	9719
7200000	708084	9633
7400000	717247	9163
7600000	726532	9285
7800000	735578	9046
8000000	744302	8724
8200000	753047	8745
8400000	761565	8518
8600000	769928	8363
8800000	778201	8273
9000000	786426	8225
9200000	794497	8071
    '''
    plt.figure(figsize=(10, 6))
    # Split the data into rows and columns
    rows = data.strip().split('\n')
    x, y1, y2 = [], [], []
    for row in rows:
        cols = row.split('\t')
        x.append(int(cols[0]))
        y1.append(int(cols[1]))
        y2.append(int(cols[2]))


    # Get the current x-axis limits
    xlim =(0, 1000000)

    # Define the step size between xtick labels
    step_size = 200000  # Change this value to control the step size

    # Create an array of equally spaced values between the x-axis limits
    xtick_values = np.arange(xlim[0], xlim[1] + step_size, step_size)

    plt.xticks(fontsize=20)
    plt.yticks(xtick_values, fontsize=20, rotation=60, ha='right')
    # Create the line plot
    plt.plot(x, y1, label='Total number of memorization', linestyle='dotted', linewidth=6)
    plt.plot(x, y2, label='Number of newly find memorization', linestyle='--', linewidth=6)

    # Set axis labels and title
    plt.xlabel('Number of model outputs (million)', fontsize=28, fontweight='bold', fontdict={'family': 'Times New Roman'})
    plt.ylabel('Number of memorization', fontsize=28, fontweight='bold', fontdict={'family': 'Times New Roman'})

    # Show the legend
    plt.legend(fontsize=19)

    # plt.subplots_adjust(left=0, right=1, top=1, bottom=0)

    # Display the plot
    plt.savefig('./Figures/vary-sample-number.pdf', bbox_inches='tight', pad_inches=0)


def visualize_correlation():
    # data path
    data_path = './Scripts/memorization.json'

    with open(data_path, 'r') as f:
        data = json.load(f)

    data = {k:v for k,v in data.items() if v['train'] <= 100000}
    # Get the "train" and "extract" values as lists
    train_values = [v['train'] for v in data.values()]
    extract_values = [v['extract'] for v in data.values()]

   # Calculate the correlation coefficient and the regression line equation
    corr_coef = np.corrcoef(train_values, extract_values)[0][1]
    slope, intercept = np.polyfit(train_values, extract_values, 1)
    line_equation = f'y = {slope:.2f}x + {intercept:.2f}'

    # Set the figure size and style
    plt.figure(figsize=(10, 6))
    plt.style.use('seaborn-whitegrid')

    # Create a scatter plot of the two values with custom marker color and size
    plt.scatter(train_values, extract_values, s=50, c='black', alpha=0.7, edgecolors='black', linewidths=0.5, marker='o')

    # Plot the regression line
    x_regression = np.linspace(min(train_values), max(train_values), 100)
    y_regression = slope * x_regression + intercept
    plt.plot(x_regression, y_regression, linestyle='-', color='red', linewidth=2, label=line_equation)  # <--- line_equation as label

    # Set the axis labels and title with custom font size and weight
    plt.xlabel('Frequency in the training data', fontsize=28, fontweight='bold', fontdict={'family': 'Times New Roman'})
    plt.ylabel('Frequency in the outputs', fontsize=28, fontweight='bold', fontdict={'family': 'Times New Roman'})

    # Get the current x-axis limits
    xlim =(0, 35000)
    print(xlim)

    # Define the step size between xtick labels
    step_size = 10000  # Change this value to control the step size

    # Create an array of equally spaced values between the x-axis limits
    xtick_values = np.arange(xlim[0], xlim[1] + step_size, step_size)

    # Set the tick label font size
    plt.xticks(fontsize=20)
    plt.yticks(xtick_values, fontsize=20, rotation=60, ha='right')

    # Add a grid, legend, and adjust the plot margins
    plt.grid(alpha=0.2)
    plt.legend(loc='upper left', prop={'family': 'Times New Roman', 'size': 22})
    plt.subplots_adjust(left=0.12, bottom=0.12, right=0.95, top=0.92)


    # Add the correlation coefficient to the plot

    plt.savefig('./Figures/correlation.pdf', bbox_inches='tight', pad_inches=0)


def correlation_test():
    # data path
    data_path = './Scripts/memorization.json'

    with open(data_path, 'r') as f:
        # Load the JSON data into a Python dictionary
        data = json.load(f)

    # Get the "train" and "extract" values as lists
    train_values = [v['train'] for v in data.values()]
    extract_values = [v['extract'] for v in data.values()]

    # Calculate the Pearson correlation coefficient and p-value
    corr_coef, p_value = stats.pearsonr(train_values, extract_values)

    # Print the results
    print(f'pearsonr Correlation Coefficient: {corr_coef:.3f}')
    print(f'P-value: {p_value:f}')


    corr_coef, p_value = stats.spearmanr(train_values, extract_values)
 
    # Print the results
    print(f'spearmanr Correlation Coefficient: {corr_coef:.3f}')
    print(f'P-value: {p_value:f}')



if __name__ == '__main__':
    vary_sample_number()
    vary_k()
    # visualize_correlation()
    # correlation_test()
